Fragmented spin ice and multi-$k$ ordering in rare-earth antiperovskites

We study near-neighbour and dipolar Ising models on a lattice of corner-sharing octahedra. In an extended parameter range of both models, frustration between antiferromagnetism and a spin-ice-like three-in-three-out rule stabilises a Coulomb phase with correlated dipolar and quadrupolar spin textures, both yielding distinctive neutron-scattering signatures. Strong further-neighbour perturbations cause the two components to order independently, resulting in unusual multi-$k$ orders. We propose experimental realisations of our model in rare-earth antiperovskites.

==> anc/3k.mcif <==
# This file was generated by ISODISTORT, version 6.10.0
# Harold T. Stokes, Branton J. Campbell, David Tanner, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
#
# Space Group: 221 Pm-3m      Oh-1
# Default space-group preferences: monoclinic axes a(b)c, monoclinic cell choice 1, orthorhombic axes abc, origin choice 2, hexagonal axes, SSG standard setting
# Lattice parameters: a=5.00000, b=5.00000, c=5.00000, alpha=90.00000, beta=90.00000, gamma=90.00000
# Sr_1 1b (1/2,1/2,1/2)
# O_1 1a (0,0,0)
# Dy_1 3d (1/2,0,0)
# Include strain, magnetic Dy distortions
# k point: M, k11 (1/2,1/2,0)
# IR: mM3+, mk11t3
# P3      (a;a;a) 229.143 Im-3m', basis={(0,-2,0),(-2,0,0),(0,0,-2)}, origin=(-1/2,-1/2,-1/2), s=4, i=8, k-active= (1/2,1/2,0),(1/2,0,1/2),(0,1/2,1/2)
# Order parameter values:
#  Pm-3m[1/2,1/2,0]mM3+(a;a;a) 229.143 Im-3m' s=4 i=8
#     [Dy_1:d:mag]A2g(a): 5.00000
#  Pm-3m[0,0,0]GM1+(a) 31.123 Pmn2_1 s=1 i=1
#     strain(a): 0.00000

data_isodistort-output

_cell_length_a    10.00000
_cell_length_b    10.00000
_cell_length_c    10.00000
_cell_angle_alpha 90.00000
_cell_angle_beta  90.00000
_cell_angle_gamma 90.00000
_cell_volume      1000.00000

_space_group_magn.number_BNS "229.143"
_space_group_magn.name_BNS "Im-3m'"
_space_group_magn.number_OG "229.4.1641"
_space_group_magn.name_OG "Im-3m'"
_space_group_magn.point_group_name "m-3m'"

loop_
_space_group_magn_transforms.id
_space_group_magn_transforms.Pp_abc
_space_group_magn_transforms.source
1 a,b,c;0,0,0 "BNS"
2 a,b,c;0,0,0 "OG"

loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1 x,y,z,+1 
2 x,-y,-z,+1 
3 -x,y,-z,+1 
4 -x,-y,z,+1 
5 y,z,x,+1 
6 y,-z,-x,+1 
7 -y,z,-x,+1 
8 -y,-z,x,+1 
9 z,x,y,+1 
10 z,-x,-y,+1 
11 -z,x,-y,+1 
12 -z,-x,y,+1 
13 -x,-y,-z,+1 
14 -x,y,z,+1 
15 x,-y,z,+1 
16 x,y,-z,+1 
17 -y,-z,-x,+1 
18 -y,z,x,+1 
19 y,-z,x,+1 
20 y,z,-x,+1 
21 -z,-x,-y,+1 
22 -z,x,y,+1 
23 z,-x,y,+1 
24 z,x,-y,+1 
25 -y,-x,-z,-1 
26 -y,x,z,-1 
27 y,-x,z,-1 
28 y,x,-z,-1 
29 -x,-z,-y,-1 
30 -x,z,y,-1 
31 x,-z,y,-1 
32 x,z,-y,-1 
33 -z,-y,-x,-1 
34 -z,y,x,-1 
35 z,-y,x,-1 
36 z,y,-x,-1 
37 y,x,z,-1 
38 y,-x,-z,-1 
39 -y,x,-z,-1 
40 -y,-x,z,-1 
41 x,z,y,-1 
42 x,-z,-y,-1 
43 -x,z,-y,-1 
44 -x,-z,y,-1 
45 z,y,x,-1 
46 z,-y,-x,-1 
47 -z,y,-x,-1 
48 -z,-y,x,-1 

loop_
_space_group_symop_magn_centering.id
_space_group_symop_magn_centering.xyz
1 x,y,z,+1 
2 x+1/2,y+1/2,z+1/2,+1 

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sr_1_1 Sr   2 a 0.00000 0.00000 0.00000 1.00000 0,0,0   
Sr_1_2 Sr   6 b 0.00000 0.50000 0.50000 1.00000 0,0,0   
O_1_1  O    8 c 0.25000 0.25000 0.25000 1.00000 0,0,0   
Dy_1_1 Dy  24 h 0.00000 0.75000 0.75000 1.00000 0,Dy,Dy 

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.symmform
Dy_1_1 -1.44338 0.00000 0.00000 Mx,0,0 

_iso_displacivemode_number    0


_iso_magneticmode_number    1

loop_
_iso_magneticmode_ID
_iso_magneticmode_label
_iso_magneticmode_value
   1 Pm-3m[1/2,1/2,0]mM3+(a;a;a)[Dy_1:d:mag]A2g(a) 5.00000

loop_
_iso_magneticmodenorm_ID
_iso_magneticmodenorm_value
   1 0.02887

loop_
_iso_deltamoment_ID
_iso_deltamoment_label
_iso_deltamoment_value
   1 Dy_1_1_dmx  -1.44338

loop_
_iso_moment_label
_iso_moment_formula
Sr_1_1_mx           "0"
Sr_1_1_my           "0"
Sr_1_1_mz           "0"
Sr_1_2_mx           "0"
Sr_1_2_my           "0"
Sr_1_2_mz           "0"
O_1_1_mx            "0"
O_1_1_my            "0"
O_1_1_mz            "0"
Dy_1_1_mx           "0 + Dy_1_1_dmx"
Dy_1_1_my           "0"
Dy_1_1_mz           "0"

# matrix conversion: deltamoments(lattice units) = matrix.(modeamplitudes*modenormfactors)
# Note that deltamoment_i(crystalaxis units) = deltamoment_i(lattice units)*strained_cell_length_i
# Square matrix with _iso_magneticmode_number rows and columns

loop_
_iso_magneticmodematrix_row
_iso_magneticmodematrix_col
_iso_magneticmodematrix_value
    1    1  -1.00000

_iso_rotationalmode_number    0


_iso_occupancymode_number    0

_iso_strainmode_number    1

loop_
_iso_strainmode_ID
_iso_strainmode_label
_iso_strainmode_value
   1 Pm-3m[0,0,0]GM1+(a)strain(a) 0.00000

loop_
_iso_strainmodenorm_ID
_iso_strainmodenorm_value
   1 0.57735

loop_
_iso_strain_ID
_iso_strain_label
_iso_strain_value
   1 E_1   0.00000
   2 E_2   0.00000
   3 E_3   0.00000
   4 E_4   0.00000
   5 E_5   0.00000
   6 E_6   0.00000

# matrix conversion: strains(parent) = matrix * modeamplitudes
# Rectangular matrix with 6 rows and _iso_strainmode_number columns

loop_
_iso_strainmodematrix_row
_iso_strainmodematrix_col
_iso_strainmodematrix_value
    1    1   1.00000
    2    1   1.00000
    3    1   1.00000

# end of structure file
# end of cif


==> anc/AFM2k.mcif <==
# CIF file created by ISOCIF, version 3.0.3               
# Magnetic Space Group: 136.505 P_C4_2/mnm (131.12.1108 P_P4_2/mm'c')
# Lattice parameters: a=7.07107, b=7.07107, c=10.00000, alpha=90.00000, beta=90.00000, gamma=90.00000
# Sr1 4b (0,0,0;0,0,0)
# O1 4e (0,1/2,1/4;0,0,mz)
# Dy1 8i (3/4,3/4,z;mx,-mx,0), z=-0.25000 , mx=0.70711
# Dy2 4a (0,1/2,0;0,0,mz), mz=1.00000

data_isocif-output
_audit_creation_method ISOCIF

_cell_length_a    7.07107
_cell_length_b    7.07107
_cell_length_c    10.00000
_cell_angle_alpha 90.00000
_cell_angle_beta  90.00000
_cell_angle_gamma 90.00000
_cell_volume      500.00000

_space_group_magn.number_BNS "136.505"
_space_group_magn.name_BNS "P_C4_2/mnm"
_space_group_magn.number_OG "131.12.1108"
_space_group_magn.name_OG "P_P4_2/mm'c'"
_space_group_magn.point_group_name "4/mmm1'"

loop_
_space_group_magn_transforms.id
_space_group_magn_transforms.Pp_abc
_space_group_magn_transforms.source
1 a,b,c;0,0,0 "BNS"
2 1/2a+1/2b,-1/2a+1/2b,c;1/2,1/2,0 "OG"

loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1 x,y,z,+1 
2 x+1/2,-y+1/2,-z+1/2,+1 
3 -x+1/2,y+1/2,-z+1/2,+1 
4 -x,-y,z,+1 
5 -y,-x,-z,+1 
6 -y+1/2,x+1/2,z+1/2,+1 
7 y+1/2,-x+1/2,z+1/2,+1 
8 y,x,-z,+1 
9 -x,-y,-z,+1 
10 -x+1/2,y+1/2,z+1/2,+1 
11 x+1/2,-y+1/2,z+1/2,+1 
12 x,y,-z,+1 
13 y,x,z,+1 
14 y+1/2,-x+1/2,-z+1/2,+1 
15 -y+1/2,x+1/2,-z+1/2,+1 
16 -y,-x,z,+1 

loop_
_space_group_symop_magn_centering.id
_space_group_symop_magn_centering.xyz
1 x,y,z,+1 
2 x+1/2,y+1/2,z,-1 

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sr1 Sr   4 b 0.00000 0.00000 0.00000 1.00000 0,0,0  
O1  O    4 e 0.00000 0.50000 0.25000 1.00000 0,0,0  
Dy1 Dy   8 i 0.75000 0.75000 0.75000 1.00000 0,0,Dz 
Dy2 Dy   4 a 0.00000 0.50000 0.00000 1.00000 0,0,0  

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.symmform
Dy1 0.70711 -0.70711 0.00000 Mx,-Mx,0 
Dy2 0.00000 0.00000  1.00000 0,0,Mz   

# end of cif


==> anc/FM.mcif <==
# This file was generated by ISODISTORT, version 6.10.0
# Harold T. Stokes, Branton J. Campbell, David Tanner, Dorian M. Hatch
# Brigham Young University, Provo, Utah, USA
#
# Space Group: 221 Pm-3m      Oh-1
# Default space-group preferences: monoclinic axes a(b)c, monoclinic cell choice 1, orthorhombic axes abc, origin choice 2, hexagonal axes, SSG standard setting
# Lattice parameters: a=5.00000, b=5.00000, c=5.00000, alpha=90.00000, beta=90.00000, gamma=90.00000
# Sr_1 1b (1/2,1/2,1/2)
# O_1 1a (0,0,0)
# Dy_1 3d (1/2,0,0)
# Include strain, magnetic Dy distortions
# k point: GM, k12 (0,0,0)
# IR: mGM4+, mk12t9
# P3      (a,a,a) 166.101 R-3m', basis={(-1,0,1),(0,1,-1),(-1,-1,-1)}, origin=(0,0,0), s=1, i=8, k-active= (0,0,0)
# Order parameter values:
#  Pm-3m[0,0,0]mGM4+(a,a,a) 166.101 R-3m' s=1 i=8
#     [Dy_1:d:mag]A2g(a): 2.00000
#     [Dy_1:d:mag]Eg(a): 0.00000
#  Pm-3m[0,0,0]GM1+(a) 31.123 Pmn2_1 s=1 i=1
#     strain(a): 0.00000
#  Pm-3m[0,0,0]GM5+(a,a,a) 26.68 Pm'c2_1' s=1 i=4
#     strain(a): 0.00000

data_isodistort-output

_cell_length_a    7.07107
_cell_length_b    7.07107
_cell_length_c    8.66025
_cell_angle_alpha 90.00000
_cell_angle_beta  90.00000
_cell_angle_gamma 120.00000
_cell_volume      375.00000

_space_group_magn.number_BNS "166.101"
_space_group_magn.name_BNS "R-3m'"
_space_group_magn.number_OG "166.5.1331"
_space_group_magn.name_OG "R-3m'"
_space_group_magn.point_group_name "-31m'"

loop_
_space_group_magn_transforms.id
_space_group_magn_transforms.Pp_abc
_space_group_magn_transforms.source
1 a,b,c;0,0,0 "BNS"
2 a,b,c;0,0,0 "OG"

loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1 x,y,z,+1 
2 -y,x-y,z,+1 
3 -x+y,-x,z,+1 
4 -x,-y,-z,+1 
5 y,-x+y,-z,+1 
6 x-y,x,-z,+1 
7 y,x,-z,-1 
8 -x,-x+y,-z,-1 
9 x-y,-y,-z,-1 
10 -y,-x,z,-1 
11 x,x-y,z,-1 
12 -x+y,y,z,-1 

loop_
_space_group_symop_magn_centering.id
_space_group_symop_magn_centering.xyz
1 x,y,z,+1 
2 x+1/3,y+2/3,z+2/3,+1 
3 x+2/3,y+1/3,z+1/3,+1 

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sr_1_1 Sr   3 b 0.00000 0.00000 0.50000 1.00000 0,0,0 
O_1_1  O    3 a 0.00000 0.00000 0.00000 1.00000 0,0,0 
Dy_1_1 Dy   9 d 0.50000 0.00000 0.50000 1.00000 0,0,0 

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.symmform
Dy_1_1 0.54433 1.08866 -0.66667 Mx,2Mx,Mz 

_iso_displacivemode_number    0


_iso_magneticmode_number    2

loop_
_iso_magneticmode_ID
_iso_magneticmode_label
_iso_magneticmode_value
   1 Pm-3m[0,0,0]mGM4+(a,a,a)[Dy_1:d:mag]A2g(a) 2.00000
   2 Pm-3m[0,0,0]mGM4+(a,a,a)[Dy_1:d:mag]Eg(a) 0.00000

loop_
_iso_magneticmodenorm_ID
_iso_magneticmodenorm_value
   1 0.07698
   2 0.05443

loop_
_iso_deltamoment_ID
_iso_deltamoment_label
_iso_deltamoment_value
   1 Dy_1_1_dmx   0.54433
   2 Dy_1_1_dmz  -0.66667

loop_
_iso_moment_label
_iso_moment_formula
Sr_1_1_mx           "0"
Sr_1_1_my           "0"
Sr_1_1_mz           "0"
O_1_1_mx            "0"
O_1_1_my            "0"
O_1_1_mz            "0"
Dy_1_1_mx           "0 + Dy_1_1_dmx"
Dy_1_1_my           "0 + 2*Dy_1_1_dmx"
Dy_1_1_mz           "0 + Dy_1_1_dmz"

# matrix conversion: deltamoments(lattice units) = matrix.(modeamplitudes*modenormfactors)
# Note that deltamoment_i(crystalaxis units) = deltamoment_i(lattice units)*strained_cell_length_i
# Square matrix with _iso_magneticmode_number rows and columns

loop_
_iso_magneticmodematrix_row
_iso_magneticmodematrix_col
_iso_magneticmodematrix_value
    1    1   0.50000
    1    2  -0.50000
    2    1  -0.50000
    2    2  -1.00000

_iso_rotationalmode_number    0


_iso_occupancymode_number    0

_iso_strainmode_number    2

loop_
_iso_strainmode_ID
_iso_strainmode_label
_iso_strainmode_value
   1 Pm-3m[0,0,0]GM1+(a)strain(a) 0.00000
   2 Pm-3m[0,0,0]GM5+(a,a,a)strain(a) 0.00000

loop_
_iso_strainmodenorm_ID
_iso_strainmodenorm_value
   1 0.57735
   2 0.81650

loop_
_iso_strain_ID
_iso_strain_label
_iso_strain_value
   1 E_1   0.00000
   2 E_2   0.00000
   3 E_3   0.00000
   4 E_4   0.00000
   5 E_5   0.00000
   6 E_6   0.00000

# matrix conversion: strains(parent) = matrix * modeamplitudes
# Rectangular matrix with 6 rows and _iso_strainmode_number columns

loop_
_iso_strainmodematrix_row
_iso_strainmodematrix_col
_iso_strainmodematrix_value
    1    1   1.00000
    2    1   1.00000
    3    1   1.00000
    4    2   1.00000
    5    2   1.00000
    6    2   1.00000

# end of structure file
# end of cif


==> anc/FM2k.mcif <==
# CIF file created by ISOCIF, version 3.0.3               
# Magnetic Space Group: 125.369 P4/nb'm' (125.7.1037 P4/nb'm')
# Space-group preferences: origin choice 2
# Lattice parameters: a=7.07107, b=7.07107, c=5.00000, alpha=90.00000, beta=90.00000, gamma=90.00000
# Sr1 2b (1/4,1/4,1/2;0,0,mz)
# O1 2c (3/4,1/4,0;0,0,mz)
# Dy1 4e (0,0,0;mx,-mx,mz), mx=0.70711, mz=0.00000
# Dy2 2d (3/4,1/4,1/2;0,0,mz), mz=1.00000

data_isocif-output
_audit_creation_method ISOCIF

_cell_length_a    7.07107
_cell_length_b    7.07107
_cell_length_c    5.00000
_cell_angle_alpha 90.00000
_cell_angle_beta  90.00000
_cell_angle_gamma 90.00000
_cell_volume      250.00000

_space_group_magn.number_BNS "125.369"
_space_group_magn.name_BNS "P4/nb'm'"
_space_group_magn.number_OG "125.7.1037"
_space_group_magn.name_OG "P4/nb'm'"
_space_group_magn.point_group_name "4/mm'm'"

loop_
_space_group_magn_transforms.id
_space_group_magn_transforms.Pp_abc
_space_group_magn_transforms.source
1 a,b,c;0,0,0 "BNS"
2 a,b,c;0,0,0 "OG"

loop_
_space_group_symop_magn_operation.id
_space_group_symop_magn_operation.xyz
1 x,y,z,+1 
2 -x+1/2,-y+1/2,z,+1 
3 -y+1/2,x,z,+1 
4 y,-x+1/2,z,+1 
5 -x,-y,-z,+1 
6 x+1/2,y+1/2,-z,+1 
7 y+1/2,-x,-z,+1 
8 -y,x+1/2,-z,+1 
9 x,-y+1/2,-z,-1 
10 -x+1/2,y,-z,-1 
11 -y+1/2,-x+1/2,-z,-1 
12 y,x,-z,-1 
13 -x,y+1/2,z,-1 
14 x+1/2,-y,z,-1 
15 y+1/2,x+1/2,z,-1 
16 -y,-x,z,-1 

loop_
_space_group_symop_magn_centering.id
_space_group_symop_magn_centering.xyz
1 x,y,z,+1 

loop_
_atom_site_label
_atom_site_type_symbol
_atom_site_symmetry_multiplicity
_atom_site_Wyckoff_label
_atom_site_fract_x
_atom_site_fract_y
_atom_site_fract_z
_atom_site_occupancy
_atom_site_fract_symmform
Sr1 Sr   2 b 0.25000 0.25000 0.50000 1.00000 0,0,0 
O1  O    2 c 0.75000 0.25000 0.00000 1.00000 0,0,0 
Dy1 Dy   4 e 0.00000 0.00000 0.00000 1.00000 0,0,0 
Dy2 Dy   2 d 0.75000 0.25000 0.50000 1.00000 0,0,0 

loop_
_atom_site_moment.label
_atom_site_moment.crystalaxis_x
_atom_site_moment.crystalaxis_y
_atom_site_moment.crystalaxis_z
_atom_site_moment.symmform
Dy1 0.70711 -0.70711 0.00000 Mx,-Mx,Mz 
Dy2 0.00000 0.00000  1.00000 0,0,Mz    

# end of cif

